Space-time discretization of the heat equation. A concise Matlab implementation

A concise Matlab implementation of a stable parallelizable space-time Petrov-Galerkin discretization for parabolic evolution equations is given. Emphasis is on reusability of spatial finite element codes.

==> anc/COPYRIGHT.txt <==
Copyright 2012, Roman Andreev. All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

   1. Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.

   2. Redistributions in binary form must reproduce the above
      copyright notice, this list of conditions and the following
      disclaimer in the documentation and/or other materials provided
      with the distribution.

THIS SOFTWARE IS PROVIDED BY THE AUTHOR ``AS IS'' AND ANY
EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE AUTHOR OR
CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL,
EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO,
PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

The views and conclusions contained in the software and documentation
are those of the authors and should not be interpreted as representing
official policies, either expressed or implied, of the authors.


==> anc/QR_Trapz.m <==
function [x, w, R] = QR_Trapz(I)
% function [X, W, R] = QR_Trapz(I)
%
%   Trapezoidal quadrature for the interval (I(1),I(2))
%   having R = 2 nodes X with corresponding weights W
%
%   If called with no argument,
%   returns a function handle to itself
%
%   R. Andreev, 2012.10.16

    if (nargin == 0)
        x = @(J) QR_Trapz(J);
        return
    end

    assert(numel(I) == 2);

    x = [I(1), I(2)];
    w = [1, 1]/2 * diff(I);
    R = 2;
end


==> anc/f.m <==
function VolumeForce = f(t, x)
% function VolumeForce = f(t, x)
%
%	Volume force
%
%   R. Andreev, 2012.10.07
%   Based on [ACF99]

    if (nargin == 1)
        VolumeForce = @(varargin) f(t, varargin{:});
        return
    end

    VolumeForce = sin(t) * ones(size(x,1),1);
end


==> anc/femTX_assemLoad.m <==
function b = femTX_assemLoad(TF, f, g, h, QuadRule)
% function b = femTX_assemLoad(TF, F, G, H, QuadRule)
%
%   TF is a sorted row vector representing the temporal mesh
%   
%   F and G are function handles accepting at least one argument.
%   Then
%       @(varargin) F(t, varargin{:}) and @(..) G(t, ..)
%   are passed to the function femX_b for different values of t
%
%   H is passed on to femX_b
%
%   femX_b is expected to return a column vector of consistent size
%
%   QuadRule is a function handle that
%       accepts a temporal interval J = [a b] and
%       returns [tI, wI, R]
%   These are R quadrature nodes tI with weights wI on J
%
%   b is a struct where
%       b{1} is the space-time source part
%       b{2} is the initial condition part
%       of the space-time load vector
%
%   R. Andreev, 2012.10.17

    assert(isequal(size(TF), [1 numel(TF)]));

    % Assemble the ``initial condition'' part
    % Provide zero Neumann data
    b2 = femX_b(h, @(varargin)0);

    % Assemble the ``space-time source'' part
    % Allocate space for the space-time load vector
    b1 = zeros(length(b2), length(TF)-1);
    % Loop over the temporal elements
    parfor k = 1:size(b1,2)
        % Quadrature on the k-th temporal element
        [tI, wI, R] = QuadRule(TF([k k+1]));
        % Integrate, using that the temporal shape function equals 1
        for r = 1:R
            b1(:,k) = b1(:,k) + wI(r) * femX_b(f(tI(r)), g(tI(r)));
        end
    end
    
    b = {b1, b2};
end


==> anc/femT_assemE.m <==
function [MtE, AtE] = femT_assemE(TE)
% function [MtE, AtE] = femT_assemE(TE)
%
%   Creates P1 Lagrange FEM matrices on 1d mesh TE
%
%       MtE = (u, v)   and   AtE = (u', v')
%
%   including boundary functions
%
%   TE is a 1 x N vector
%
%   MtE and AtE are N x N matrices
%
%   R. Andreev, 2012.10.17

    assert(isequal(size(TE), [1 numel(TE)]));

    K = length(TE);
    h = diff(TE); 
    g = 1./h;
    
    MtE = spdiags([h 0; 0 h]' * [1 2 0; 0 2 1]/6, -1:1, K, K);
    AtE = spdiags([g 0; 0 g]' * [-1 1 0; 0 1 -1], -1:1, K, K);
end


==> anc/femT_assemF.m <==
function MtF = femT_assemF(TF)
% function MtF = femT_assemF(TF)
%
%   R. Andreev, 2012.10.22

    K = length(TF)-1;
    MtF = sparse(1:K, 1:K, abs(diff(TF)));
end


==> anc/femT_assemFE.m <==
function [MtFE, CtFE, T0] = femT_assemFE(T0, nref)
% function [MtFE, CtFE, TF] = femT_assemFE(TE, nref)
%
%   TF is the uint8(nref) times uniformly refined version of TE
%
%   R. Andreev, 2012.10.22

    nref = uint8(nref);
    assert(nref >= 0);
    
    K = length(T0);
    if (nref == 0)
        MtFE = spdiags(diff(T0)' * [1/2 1/2], 0:1, K-1, K);
        CtFE = diff(speye(K));
        return
    end
    
    StE = sparse(interp1(1:K, eye(K), 1:(1/2):K));
    
%     % Alternative computation:
%     K = 2*(K-1) + 1;
%     StE = spdiags(repmat([1 2 1]/2, [K 1]), -1:1, K, K);
%     StE = StE(:, 1:2:end);

    [MtFEs, CtFEs, T0] = femT_assemFE((StE * T0')', nref-1);
    
    MtFE = MtFEs * StE; 
    CtFE = CtFEs * StE;
end


==> anc/femX_MA.m <==
function [M, A] = femX_MA
% function [M, A] = femX_MA
%
%   Mass and stiffness matrix
%
%   R. Andreev, 2012.10.07
    
    femX_init

    global femX_coordinates
    global femX_elements3 femX_elements4
    global femX_FreeNodes
    
    % Assemble M & A
    
    siz = [9*size(femX_elements3,1)+16*size(femX_elements4,1), 1];
    VM = zeros(siz);
    VA = zeros(siz);
    I = zeros(siz);
    J = zeros(siz);
    
    idx = 1:9;
    for j = 1:size(femX_elements3,1)
        E = femX_elements3(j,:);
        [dj, di] = meshgrid(E);
        I(idx) = di(:);
        J(idx) = dj(:);
        m = femX_masma3(femX_coordinates(E,:));
        a = femX_stima3(femX_coordinates(E,:));
        VM(idx) = m(:);
        VA(idx) = a(:);
        idx = idx + numel(m);
    end
    
    idx = (idx(1)-1) + (1:16);
    for j = 1:size(femX_elements4,1)
        E = femX_elements4(j,:);
        [dj, di] = meshgrid(E);
        I(idx) = di(:);
        J(idx) = dj(:);
        m = femX_masma4(femX_coordinates(E,:));
        a = femX_stima4(femX_coordinates(E,:));
        VM(idx) = m(:);
        VA(idx) = a(:);
        idx = idx + numel(m);
    end
    
    M = sparse(I, J, VM);
    M = M(femX_FreeNodes, femX_FreeNodes);
    
    A = sparse(I, J, VA);
    A = A(femX_FreeNodes, femX_FreeNodes);
end


==> anc/femX_b.m <==
function b = femX_b(f, g)
% function b = femX_b(f, g)
%
%   The spatial load vector
%
%   R. Andreev, 2012.10.07
%   Code due to [ACF99]
    
    femX_init

    global femX_coordinates
    global femX_elements3 femX_elements4
    global femX_neumann
    global femX_FreeNodes
    
    assert(~isempty(femX_FreeNodes));

    % Volume Forces
    b = sparse(size(femX_coordinates,1),1);
    for j = 1:size(femX_elements3,1)
        b(femX_elements3(j,:)) = b(femX_elements3(j,:)) + ...
            det([1,1,1; femX_coordinates(femX_elements3(j,:),:)']) * ...
                f(sum(femX_coordinates(femX_elements3(j,:),:))/3)/6;
    end
    for j = 1:size(femX_elements4,1)
        b(femX_elements4(j,:)) = b(femX_elements4(j,:)) + ...
            det([1,1,1; femX_coordinates(femX_elements4(j,1:3),:)']) * ...
                f(sum(femX_coordinates(femX_elements4(j,:),:))/4)/4;
    end
    
    % Neumann conditions
    for j = 1:size(femX_neumann,1)
        b(femX_neumann(j,:)) = b(femX_neumann(j,:)) + ...
            norm(femX_coordinates(femX_neumann(j,1),:) - ...
                femX_coordinates(femX_neumann(j,2),:)) * ...
                    g(sum(femX_coordinates(femX_neumann(j,:),:))/2)/2;
    end
    
    b = b(femX_FreeNodes);
end


==> anc/femX_coordinates.dat <==
% Input-file of vertices for mesh shown in Fig. 1 and Fig. 3 of the paper 
% "Remarks around 50 lines of Matlab: Short finite element 
% implementation" by J. Alberty, C. Carstensen and S. A. Funken.
%
% node-number  /  x-coordinate  / y-coordinate
% 
 1  0.00 0.00 
 2  1.00 0.00 
 3  1.59 0.00 
 4  2.00 1.00 
 5  3.00 1.41 
 6  3.00 2.00 
 7  3.00 3.00 
 8  2.00 3.00 
 9  1.00 3.00 
10  0.00 3.00 
11  0.00 2.00 
12  0.00 1.00 
13  1.00 1.00 
14  1.00 2.00 
15  2.00 2.00

==> anc/femX_dirichlet.dat <==
% Input-file of boundary-elements for Dirichlet-boundary mesh shown  
% in Fig. 1 and Fig. 3 of the paper "Remarks around 50 lines of Matlab: 
% Short finite element implementation" by J. Alberty, C. Carstensen 
% and S. A. Funken.
%
% boundary-element  /  1-node  /  2-node  
%
1        3	 4 
2        4	 5
3	 7	 8 
4	 8	 9 
5	 9	10
6       10	11
7       11	12
8       12	 1

==> anc/femX_elements3.dat <==
% Input-file of triangles for mesh shown in Fig. 1 and Fig. 3 of  
% the paper "Remarks around 50 lines of Matlab: Short finite element 
% implementation" by J. Alberty, C. Carstensen and S. A. Funken.
%
% element-number  /  1-node  /  2-node  /  3-node
%
1      2      3      13
2      3      4      13
3      4      5	     15
4      5      6	     15

==> anc/femX_elements4.dat <==
% Input-file of parallelograms for mesh shown in Fig. 1 and Fig. 3  
% of the paper "Remarks around 50 lines of Matlab: Short finite  
% element implementation" by J. Alberty, C. Carstensen and S. A. Funken.
%
% element-number  /  1-node  /  2-node  /  3-node  /  4-node
%
1      1      2     13   12
2     12     13     14   11
3     13      4     15   14
4     11     14      9   10
5     14     15      8    9
6     15      6	     7    8

==> anc/femX_init.m <==
function femX_init(is_first_round)
% function femX_init(is_first_round)
%
%   Initializes the spatial FEM (loads mesh into global variable, etc.)
%    
%   Call with femX_init(true) when called the first time
%
%   R. Andreev, 2012.10.07
%   Based on [ACF99]

    global femX_init_done
    
    if ((nargin ~= 0) && is_first_round)
        femX_init_done = false;
    end
    
    if (~isempty(femX_init_done) && femX_init_done)
        return
    end
    
    femX_init_done = true;

    global femX_coordinates
    global femX_elements3 femX_elements4
    global femX_neumann femX_dirichlet
    global femX_FreeNodes

    load femX_coordinates.dat; femX_coordinates(:,1) = [];
    femX_elements3 = []; femX_elements4 = [];
    try load 'femX_elements3.dat'; femX_elements3(:,1) = []; end
    try load 'femX_elements4.dat'; femX_elements4(:,1) = []; end
    femX_neumann = [];
    try load 'femX_neumann.dat'; femX_neumann(:,1) = []; end 
    load femX_dirichlet.dat; femX_dirichlet(:,1) = [];
    
    femX_FreeNodes = setdiff(1:size(femX_coordinates,1), unique(femX_dirichlet));
end


==> anc/femX_masma3.m <==
function M = femX_masma3(vertices)
% function M = femX_masma3(X)
%
%   Element mass matrix for a triangle
%
%   X has dimension 3 x 2 containing the x- & y-coordinates
%
%   R. Andreev, 2012.10.07

    D_Phi = [vertices(2,:)-vertices(1,:); vertices(3,:)-vertices(1,:)]';

    M = gallery('circul', [2 1 1]);
    M = (1/2) * (M / sum(sum(M)));

    M = abs(det(D_Phi)) * M;
end


==> anc/femX_masma4.m <==
function M = femX_masma4(vertices)
% function M = femX_masma4(X)
%
%   Element mass matrix for a parallelogram
%
%   X has dimension 4 x 2 containing the x- & y-coordinates
%   The vertices are numbered anti-clockwise
%
%   R. Andreev, 2012.10.07

    D_Phi = [vertices(2,:)-vertices(1,:); vertices(4,:)-vertices(1,:)]';

    M = gallery('circul', [4 2 1 2]);
    M = M / sum(sum(M));

    M = abs(det(D_Phi)) * M;
end


==> anc/femX_neumann.dat <==
% Input-file of boundary-elements for Neumann-boundary shown in 
% Fig. 1 and Fig. 3 of the paper "Remarks around 50 lines of Matlab: 
% Short finite element implementation" by J. Alberty, C. Carstensen 
% and S. A. Funken.
%
% boundary-element  /  1-node  /  2-node  
%
1 	5	6 
2 	6	7 
3       1	2 
4 	2	3

==> anc/femX_show.m <==
function femX_show(v)
% function femX_show(v)
%
%   This routine is essentially due to [ACF99]
%
%   The original documentation:
%
%     Presents two-dimensional piecewise affine function graphically.
%     SHOW(ELEMENTS3,ELEMENTS4,COORDINATES,U) presents a two-dimensional
%     spline function graphically. ELEMENTS3 denotes a set of triangles
%     with dimension (no. of triangles) x 3 and ELEMENTS4 denotes a set of 
%     parallelograms (dimension [(no. of parallelograms) x 4]). Both arrays 
%     include the number of nodes. The nodes have to be counted clockwise
%     or anti-clockwise. The coordinates of the nodes are stored in a
%     [(no. of coordinates) x 2] - dimensional array called COORDINATES.  
%     Its i'th row defines the x- and y- coordinate of the i'th node.
%     U is a [(no. of coordinates) x 1] - dimensional array containing in
%     the i'th row the value of the spline function at the i'th node.
% 
%     J. Alberty, C. Carstensen and S. A. Funken  02-11-99
%
%   R. Andreev, 2012.10.25

    femX_init

    global femX_coordinates
    global femX_elements3 femX_elements4
    %global femX_neumann femX_dirichlet
    global femX_FreeNodes
    
    u = zeros(size(femX_coordinates, 1), 1);
    u(femX_FreeNodes) = v;

    trisurf(femX_elements3,femX_coordinates(:,1),femX_coordinates(:,2),u','facecolor','interp')
    hold on
    trisurf(femX_elements4,femX_coordinates(:,1),femX_coordinates(:,2),u','facecolor','interp')
    hold off
    view(10,40);
    %title('Solution of the Problem')
end


==> anc/femX_stima3.m <==
function M = femX_stima3(vertices)
% function M = femX_stima3(X)
%
%   Element stiffness matrix for triangles
%
%   X has dimension 3 x 2 containing the x- & y-coordinates
%
%   R. Andreev, 2012.10.25
%   Routine due to [ACF99]

    d = size(vertices,2);
    G = [ones(1,d+1);vertices'] \ [zeros(1,d);eye(d)];
    M = det([ones(1,d+1);vertices']) * G * G' / prod(1:d);
end


==> anc/femX_stima4.m <==
function M = femX_stima4(vertices)
% function M = femX_stima4(X)
%
%   Element stiffness matrix for a parallelogram
%
%   X has dimension 4 x 2 containing the x- & y-coordinates
%   The vertices are numbered anti-clockwise
%
%   R. Andreev, 2012.10.25
%   Routine due to [ACF99]

    D_Phi = [vertices(2,:)-vertices(1,:); vertices(4,:)-vertices(1,:)]';
    B = inv(D_Phi'*D_Phi);
    C1 = [2,-2;-2,2]*B(1,1)+[3,0;0,-3]*B(1,2)+[2,1;1,2]*B(2,2);
    C2 = [-1,1;1,-1]*B(1,1)+[-3,0;0,3]*B(1,2)+[-1,-2;-2,-1]*B(2,2);
    M = det(D_Phi) * [C1 C2; C2 C1] / 6;
end


==> anc/g.m <==
function Stress = g(t, x)
% function Stress = g(t, x)
%
%   Neumann data
%
%   R. Andreev, 2012.10.07
%   Based on [ACF99]

    if (nargin == 1)
        Stress = @(varargin) g(t, varargin{:});
        return
    end

    Stress = zeros(size(x,1),1);
end


==> anc/glsqr.m <==
function [u, flag, relres, i] = glsqr(B, C, b, tol, maxit, iM, iN)
% function [U, FLAG, RELRES, ITER] = glsqr(B, C, b, TOL, MAXIT, iM, iN)
%
%   Attempts to solve 
%
%       C inv(N) B U = C inv(N) b
%
%   with a preconditioner defined by M (think M ~ C inv(N) B)
%
%   B and C are function handles that ideally compute (B*o) and (C*o)
%   iM & iN are function handles that ideally compute (M\o) and (N\o)
%
%   The solver exits whenever either holds:
%       a) MAXIT iterations performed
%       b) r1 = ||C N B U -  C N b||_{inv(M)} <= TOL
%
%   Diagnostic information:
%
%       FLAG    equals 0 if b) is satisfied, and 1 otherwise
%       RELRES  is NaN
%       ITER    is the number of iterations performed
%
%   Based on the LSQR algorithm of Paige and Saunders, 1982
%   
%   R. Andreev, 2012.10.18

    if (isempty(iM)); iM = @(u)(u); end
    if (isempty(iN)); iN = @(v)(v); end
    
    % Default values of the diagnostic output
    flag = 1;
    relres = NaN;
    
    % Initialization
    d = 0;
    [iNv, v, beta] = Normalize(b, iN);
    [iMw, w, alph] = Normalize(C(iNv), iM);
    rhoh = norm([alph beta]);
    u = my_times(0, iMw);
    delt = alph;
    gamm = beta;
    
    r1 = abs(delt) * gamm;
    if (r1 <= tol); flag = 0; return; end
    
    for i = 1:maxit
        d = my_plus(iMw, my_times(-alph*beta/rhoh^2, d));
        [iNv, v, beta] = Normalize(my_plus(B(iMw), my_times(-alph, v)), iN);
        [iMw, w, alph] = Normalize(my_plus(C(iNv), my_times(-beta, w)), iM);
        rhoh = norm([delt beta]);
        u = my_plus(u, my_times(+delt*gamm/rhoh^2, d));
        delt = -delt * alph / rhoh;
        gamm =  gamm * beta / rhoh;
        
        r1 = abs(delt) * gamm;
        if (r1 <= tol); flag = 0; return; end
        
%         % Note: r1 equals r0 from
%         [~,~,r0] = Normalize(my_plus(C(iN(B(u))), my_times(-1, C(iN(b)))), iM);
%         disp([r0 r1]);
    end
end

function [izSs, izs, z] = Normalize(s, iS)
    iSs = iS(s);
    z = sqrt(my_dot(s, iSs));
    izSs = my_times((1/z), iSs);
    izs = my_times((1/z), s);
end

%%% 
%   Provide custom functions for 
%       o) dot product
%       o) scalar multiplication
%       o) addition

function z = my_dot(X, Y)
    if iscell(X)
        assert(length(X) == length(Y));
        z = 0;
        for i = 1:length(X)
            z = z + sum(sum(X{i} .* Y{i}));
        end
    else
        z = sum(sum(X .* Y));
    end
end

function Y = my_times(a, X)
    if iscell(X)
        for i = 1:length(X)
            Y{i} = a * X{i};
        end
    else
        Y = a * X;
    end
end

function Z = my_plus(X, Y)
    if iscell(X)
        assert(length(X) == length(Y));
        for i = 1:length(X)
            Z{i} = X{i} + Y{i};
        end
    else
        Z = X + Y;
    end
end


==> anc/h.m <==
function InitialCondition = h(x)
% function InitialCondition = h(x)
%
%   Initial condition
%
%   R. Andreev, 2012.10.07
%   Based on [ACF99]

    InitialCondition = zeros(size(x,1),1);
end


==> anc/spacetime.m <==
function spacetime
% function spacetime
%
%   The main file for the first example in
%   [R. Andreev. Space-time discretization of the heat equation. 2013]
%
%   R. Andreev, 2013.09.25

%%% INITIALIZE SPATIAL FEM
    
    femX_init(true)
    [Mx, Ax] = femX_MA();
    
%%% DEFINE TEMPORAL MESH

    T = 20; K = 100;
    TE = T * sort([0, rand(1, K-1), 1]);

%%% USE THE STABLE MRPG ?

    use_mrpg = true;
    
%%% TEMPORAL FEM

    [MtFE, CtFE, TF] = femT_assemFE(TE, use_mrpg);
    [MtE, AtE] = femT_assemE(TE);
    MtF = femT_assemF(TF); 

%%% DEFINE SPACE-TIME OPERATORS

    function Bw = B(w)
        Bw = { Mx * w * CtFE' + Ax * w * MtFE', Mx * w(:,1) };
    end

    function Btv = Bt(v)
        Btv = Mx' * v{1} * CtFE + Ax' * v{1} * MtFE;
        Btv(:,1) = Btv(:,1) + Mx' * v{2};
    end

    function iNd = iN(d)
        iNd = { Ax \ (d{1} / MtF), Mx \ d{2} };
    end

    [VtE, DtE] = eig(full(AtE), full(MtE));
    gamma = sqrt(max(0,diag(DtE)));
    function iMw = iM(w)
    	iMw = w * VtE;
        parfor j = 1:length(TE)
            iMw(:,j) = real((Ax + 1i * gamma(j) * Mx) \ iMw(:,j));
        end
        iMw = iMw * VtE';
    end
    
%%% ASSEMBLE THE SPACE-TIME LOAD VECTOR

    b = femTX_assemLoad(TF, @f, @g, @h, QR_Trapz());
    
%%% SOLVE

    tol = 1e-4; maxit = 100;
    u = glsqr(@B, @Bt, b, tol, maxit, @iM, @iN);
    
%%% DISPLAY
    
    t = 0:5; U = interp1(TE, u', t)';
    for k = 1:size(U,2)
        subplot(1, size(U,2), k); femX_show(U(:,k));
    end

%%% GRAPHICAL POSTPROCESSING

    colormap bone
    AH = findall(gcf, 'type', 'axes')';
    axis(AH, 'square');
    set(AH, 'XTick', [Inf], 'YTick', [Inf], 'ZTick', [Inf]);
    ca = caxis;
    zl = zlim;
    for ah = AH
        ca = max(ca, caxis(ah) .* [-1 1]);
        zl = max(zl, zlim(ah) .* [-1 1]);
    end
    for ah = AH
        caxis(ah, ca .* [-1 1]);
        zlim(ah, zl .* [-1 1]);
    end
    disp('The displayed snapshots are at');
    disp(['t = ' num2str(t)]);
    saveas(gcf, 'result', 'epsc');
end


